Higher Spins & Strings

It is natural to believe that the free symmetric product orbifold CFT is dual to the tensionless limit of string theory on AdS3 x S3 x T4. At this point in moduli space, string theory is expected to contain a Vasiliev higher spin theory as a subsector. We confirm this picture explicitly by showing that the large level limit of the N=4 cosets of arXiv:1305.4181, that are dual to a higher spin theory on AdS3, indeed describe a closed subsector of the symmetric product orbifold. Furthermore, we reorganise the full partition function of the symmetric product orbifold in terms of representations of the higher spin algebra (or rather its $W_{\infty}$ extension). In particular, the unbroken stringy symmetries of the tensionless limit are captured by a large chiral algebra which we can describe explicitly in terms of an infinite sum of $W_{\infty}$ representations, thereby exhibiting a vast extension of the conventional higher spin symmetry.

==> anc/ancillary.tex <==
\documentclass[11pt]{article}
%\usepackage{mathbbold}
%\usepackage{hyperref}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{mathrsfs}
\usepackage{graphicx}
\usepackage{amsmath,amsthm,amssymb,amscd}
%\usepackage{cleveref}
\usepackage[all]{xy}
\usepackage{subfig}
\usepackage{multirow}
%\usepackage[notref,notcite]{showkeys}
\usepackage{color}
\usepackage{float}
\setlength{\unitlength}{1mm}
\usepackage{silence}


\setlength{\textheight}{23.3cm} \setlength{\topmargin}{-1.6cm}
\setlength{\textwidth}{15.5cm} \setlength{\oddsidemargin}{0cm}
\setlength{\evensidemargin}{0cm}






\newcommand{\be}{ \begin{equation}}
\newcommand{\ee}{\end{equation}}
\newcommand{\bea}[1]{\begin{eqnarray}\label{#1} }
\newcommand{\eea}{\end{eqnarray}}
\newcommand{\eq}[1]{(\ref{#1})}
\def\ZZZ{{\hskip-3pt\hbox{ Z\kern-1.6mm Z}}}
\def\zzz{{\hskip-3pt\hbox{ z\kern-1mm z}}}
\newcommand{\rrho}{r}
\newcommand{\RRR}{{\rm R \hskip -7pt R}}
\newcommand{\bX}{\bar X}
\newcommand{\te}{\tilde e}
\newcommand{\bx}{\bar x}
\newcommand{\bw}{\bar w}
\newcommand{\tx}{\wt x}
\newcommand{\bF}{\bar F}
\newcommand{\bbF}{{\bf F}}
\newcommand{\bN}{{\bf N}}
\newcommand{\bbb}{{\bar b}}
\newcommand{\gam}{\tau}
\newcommand{\eps}{\epsilon}
\newcommand{\ra}{\rangle}
\newcommand{\la}{\langle}
\newcommand{\T}{\chi_{T}(k)}
\newcommand{\Tm}{\chi_{T}(k')}
\newcommand{\Cn}{{\cal C}_n}
\newcommand{\vp}{\varphi}
\newcommand{\ve}{\varepsilon}
\newcommand{\vt}{\vartheta}
\newcommand{\gl}{\mu}
\newcommand{\dt}{(\vec \nabla T)^2}
\newcommand{\hp}{{\wh\Phi}}
\newcommand{\hq}{{\wh Q_B}}
\newcommand{\he}{{\wh\eta_0}}
\newcommand{\ha}{{\wh{A}}}
\newcommand{\lllb}{\Bigl\langle\Bigl\langle}
\newcommand{\rrrb}{\Bigr\rangle\Bigr\rangle}
\newcommand{\tf}{\wt f}
\newcommand{\sss}{{\cal L}_{av}}
\newcommand{\GP}{\Psi}
\newcommand{\gp}{\psi}
\newcommand{\gt}{\theta}
\newcommand{\gf}{\phi}
\newcommand{\gk}{\chi}
\newcommand{\GO}{\Omega}
\newcommand{\GG}{\Gamma}
\newcommand{\hf}{{1\over 2}}
\newcommand{\thf}{{3\over 2}}
\newcommand{\ga}{\alpha}
\newcommand{\gb}{\beta}
\newcommand{\p}{\partial}
\newcommand{\vv} {\bar v}
\newcommand{\uu} {\bar u}
\newcommand{\K}{{\rm K_1}}
\newcommand{\Kt}{{\rm \widetilde K_1}}
\newcommand{\vptl}{\tilde\varphi}
\newcommand{\B}{b'}
\newcommand{\C}{c'}
\newcommand{\bB}{\bar b'}
\newcommand{\Bu}{B_{\vec u}}
\newcommand{\VV}{{\cal V}}
\newcommand{\BB}{{\cal B}}
\newcommand{\II}{{\cal I}}
\newcommand{\AAA}{{\cal A}}
%\newcommand{\GG}{{\cal G}}
\newcommand{\KK}{{\cal K}}

\newcommand{\fff}{{\bf f}}
\newcommand{\ccc}{{\bf c}}
\newcommand{\FF}{{\cal F}}
\newcommand{\HH}{{\cal H}}
\newcommand{\MM}{{\cal M}}
\newcommand{\CC}{{\cal C}}
\newcommand{\DD}{{\cal D}}
\newcommand{\bC}{{\bf C}}
\newcommand{\OO}{{\cal O}}
\newcommand{\QQ}{{\cal Q}}
\newcommand{\PP}{{\cal P}}
\newcommand{\EE}{{\cal E}}
\newcommand{\ZZ}{{\cal Z}}
\newcommand{\LL}{{\cal L}}
\newcommand{\W}{{\cal W}}
\newcommand{\f}{{\rm f}}


%\newcommand{\rrr}{\rangle\rangle}
%\newcommand{\square}{\Box}
\newcommand{\half}{{1\over 2}}
\newcommand{\wt}{\widetilde}
\newcommand{\wh}{\widehat}
\newcommand{\wc}{\check}
\newcommand{\wb}{\bar}
\newcommand{\bd}{\bar{\rm D}}
\newcommand{\RR}{{\cal R}}
\newcommand{\NN}{{\cal N}}
\newcommand{\TT}{{\cal T}}
\newcommand{\bg}{\bar g}
\newcommand{\bb}{\bar b}
\newcommand{\bT}{\bar \Theta}
\newcommand{\SSS}{{\cal S}}
\newcommand{\tlx}{\left(\tilde \mu ; X^0(0) \right)}
%\newcommand{\al}{\alpha}

\newcommand{\omk}{\omega_n(\vec k)}
\newcommand{\onk}{\omega^{(N)}_{\vec k_\perp}}
\newcommand{\sldel}{\slash{\!\!\!\! \nabla}}


\newcommand{\refb}[1]{(\ref{#1})}
\newcommand{\pa}{\partial}
\newcommand{\sectiono}[1]{\section{#1}\setcounter{equation}{0}}
\renewcommand{\theequation}{\thesection.\arabic{equation}}
%\renewcommand{\theequation}{\arabic{equation}}
\def\one{{\hbox{ 1\kern-.8mm l}}}
\def\zero{{\hbox{ 0\kern-1.5mm 0}}}

%\def\thefootnote{\fnsymbol{footnote}}
\def\Tr{\,{\rm Tr}\, }
\def\Trqy{\,{\rm Tr}_M^{q,y}\, }
\def\t{\tau}
\def\e{\,{\rm e}}

\def\hn{\hat{n}}
\def\tg{\tilde{g}}



\newcommand{\hs}[1]{\mbox{hs$[#1]$}}
\newcommand{\w}[1]{\mbox{$\mathcal{W}_\infty[#1]$}}





%\preprint{HRI-P-ST}

\begin{document}
%\baselineskip 3.5ex

\section{Wedge Characters}

In this ancillary file, we collect together explicit expressions 
for the various coset characters. The coset character of the representation $(0;\Lambda)$  can be written, 
for $k\rightarrow \infty$ (and sufficiently large $N$) as 
\be
\chi_{(0;\Lambda)}(q,y) = \chi^{({\rm wedge})}_{(0;\Lambda)}(q,y) \,\cdot  \, \chi_0(q,y) \ , 
\ee
where $\chi_0(q,y)$ is the vacuum character of the coset ${\cal W}$-algebra (including the free fermions)
\be
\chi_0(q,y) = \prod_{n=1}^{\infty} (1 + y q^{n-1/2})^2 \, (1 + y^{-1} q^{n-1/2})^2 
 \prod_{s=1}^{\infty} 
\prod_{n=s}^{\infty} \frac{ (1 + y q^{n+1/2})^4  (1 + y^{-1} 
q^{n+1/2})^4 }{ (1 - q^n)^6 (1 - y^2 q^n) (1 - y^{-2} q^n)}  \ .
\ee 
The first few wedge characters equal explicitly\footnote{We thank Constantin Candu for providing us
with a Mathematica notebook to calculate these characters.}
\begin{eqnarray}
\chi^{({\rm wedge})}_{(0;0)}(q,y) & = & 1 \ , \nonumber \\
\chi^{({\rm wedge})}_{(0;[1,0,..0])}(q,y) & = & \frac{q^{1/2}}{(1-q)}\,  \bigl(y+y^{-1}  +  2 q^{1/2}\bigr)\ ,  \nonumber \\
\chi^{({\rm wedge})}_{(0;[2,0,..0])}(q,y) & = & \frac{q}{(1-q)(1-q^2)}\, (1 + y q^{1/2})^2 \, (1+y^{-1} q^{1/2})^2   \ , 
\nonumber \\
\chi^{({\rm wedge})}_{(0;[0,1,0,..0])}(q,y) & = & \frac{q}{(1-q)(1-q^2)}\,  \bigl(
(y^2+1+y^{-2}) + 2 q^{1/2} (y+y^{-1}) \nonumber \\
& & \quad  + 2 q^1 + 2 q^{3/2} (y+y^{-1}) + 3q^2 \bigr) \ , \nonumber  \\[4pt]
\chi^{({\rm wedge})}_{(0;[3,0,..0])}(q,y) & = &  \frac{q^2}{(1-q)(1-q^2)(1-q^3)}\, 
\Bigl( 2 + 4 (y+y^{-1}) q^{1/2} \nonumber \\ 
& &  \quad + (8+2 (y^2+y^{-2})) q + 5(y+y^{-1}) q^{3/2}   + (6+2 (y^2+y^{-2})) q^2  \nonumber \\
& & \quad + (y^3 + 5 y + 5 y^{-1}+y^{-3}) q^{5/2} \nonumber \\
& & \quad + (4 + 2 y^2+ 2 y^{-2}) q^3  + (y+y^{-1}) q^{7/2} \Bigr) \ , \nonumber \\
\chi^{({\rm wedge})}_{(0;[0,0,1,0,..0])}(q,y) & = &  \frac{q^{3/2}}{(1-q)(1-q^2)(1-q^3)}\, 
\Bigl( (y^3+y+y^{-1}+y^{-3}) \nonumber \\
& & \quad + (2+2 y^2+2 y^{-2}) q^{1/2}  + (2 y+2 y^{-1})q  + (4 + 2 y^2 + 2 y^{-2}) q^{3/2}  \nonumber \\
& & \quad + (5 y+5 y^{-1}) q^2  + (6 + 2 y^2 + 2 y^{-2}) q^{5/2}  \nonumber  \\
& & \quad + (4 y + 4 y^{-1}) q^3 + 4 q^{7/2} + (3 y+3 y^{-1}) q^4 + 4 q^{9/2}  \Bigr)  \ , 
\nonumber  \\
\chi^{({\rm wedge})}_{(0;[1,1,0,..0])}(q,y) & = &  \frac{q^{3/2}}{(1-q)^2 (1-q^3)}\, 
\Bigl( (y+y^{-1}) + (4 +2 y^2 + 2 y^{-2}) q^{1/2}  \nonumber \\
& &      + (y^3 + 5 y + 5 y^{-1} + y^{-3}) q   + (6 +2 y^2 + 2 y^{-2}) q^{3/2}  \nonumber \\
& & + (5 y + 5 y^{-1}) q^2  + (8 + 2 y^2 + 2 y^{-2}) q^{5/2} 
+ (4 y + 4y^{-1}) q^3 + 2 q^{7/2}  \Bigr) \ ,  \nonumber %\\
\end{eqnarray}
\begin{eqnarray}
\chi^{({\rm wedge})}_{(0;[0,2,0,0,..0])}(q,y) & = &
\frac{q^2}{(1-q) (1-q^2) (1-q^3) (1-q^4)} 
\Bigl( 1+(2 y+2 y^{-1})q^{1/2} \nonumber \\
& & + (2 y^2+2 y^{-2}+5) q
          +(2 y^3 + 8 y + 8 y^{-1}+2 y^{-3}) q^{3/2} \nonumber \\
& & + (y^4+9 y^2 + 16 + 9 y^{-2}+y^{-4})q^2  \nonumber \\
& & +(4 y^3 + 18 y + 18 y^{-1} + 4 y^{-3}) q^{5/2} +(11 y^2 + 25 + 11 y^{-2}) q^3 \\
& & + (4y^3+4y^{-3}+26 y+26 y^{-1})q^{7/2}  \nonumber \\
& & +(y^4 + y^{-4}+16 y^2+16 y^{-2}+36) q^4  \nonumber \\
& & +(4 y^3 + 4 y^{-3}+26 y + 26y^{-1}) q^{9/2}  +(10 y^2+10 y^{-2}+27) q^5 \nonumber \\
& & +(2 y^3 + 2 y^{-3} +20 y+20 y^{-1}) q^{11/2}  +(7 y^2+7 y^{-2}+22) q^6  \nonumber \\
& & + (10 y + 10 y^{-1}) q^{13/2}
          +(y^2+y^{-2}+7)q^7 + (2 y+2 y^{-1}) q^{15/2} + q^8 \Bigr) \ ,  \nonumber   \\
\chi^{({\rm wedge})}_{(0;[0,0,0,1,..0])}(q,y) & = &
\frac{q^2}{(1-q) (1-q^2) (1-q^3) (1-q^4)} 
\Bigl( (y^4+y^2+1+y^{-2}+y^{-4})  \nonumber \\ 
& & +   (2 y^3+2 y+2 y^{-1}+2y^{-3}) q^{1/2} + (2 y^2+2+2 y^{-2}) q \nonumber \\
& &  + (2 y^3+4 y+4 y^{-1}+2 y^{-3}) q^{3/2}
         + (5 y^2+7+5 y^{-2}) q^2 \nonumber \\
& &   +(2 y^3+8 y+8 y^{-1}+2 y^{-3}) q^{5/2} 
           + (6 y^2+10+6 y^{-2}) q^3 \nonumber \\
& &  +(2 y^3+10 y+10 y^{-1}+2 y^{-3}) q^{7/2}
           + (7 y^2+14+7 y^{-2}) q^4 \nonumber \\
& &  + (12 y+12 y^{-1}) q^{9/2} +(4 y^2+14+4 y^{-2}) q^5 +   (10 y+10 y^{-1})  q^{11/2} \nonumber \\
&&   +(3 y^2+11+3 y^{-2}) q^6 +   (6 y+6 y^{-1})  q^{13/2} + 6 q^7 \nonumber \\
& & +  (4y+4 y^{-1}) q^{15/2} + 5 q^8 \Bigr) \ ,  \\
\chi^{({\rm wedge})}_{(0;[1,0,1,0,..0])}(q,y) & = &
\frac{q^2}{(1-q)^2 (1-q^2)  (1-q^4)} 
\Bigl( (y^2+1+y^{-2})  \nonumber \\  
& & + (2 y^3+4 y^1+4 y^{-1}+2 y^{-3}) q^{1/2} 
+(y^4+5 y^2+7+5 y^{-2}+y^{-4}) q \nonumber \\
& & +(2 y^3+8 y^1+8 y^{-1}+2y^{-3}) q^{3/2}
+(6 y^2+13 +6 y^{-2}) q^2 \nonumber \\
&& +(2 y^3+14 y^1+14 y^{-1}+2 y^{-3}) q^{5/2}
+(8 y^2+18+8 y^{-2}) q^3 \nonumber \\
& & +(2 y^3+14 y^1+14y^{-1}+2 y^{-3}) q^{7/2}
+(5 y^2+15 +5 y^{-2}) q^4 \nonumber \\
&& +(10 y^1+10 y^{-1}) q^{9/2} +(3 y^2+13 +3 y^{-2}) q^5 \nonumber \\
& & +(6 y^1+6 y^{-1}) q^{11/2}+3 q^6 \Bigr) \ ,  \\
%\end{eqnarray}
%\begin{eqnarray}
\chi^{({\rm wedge})}_{(0;[2,1,0,..0])}(q,y) & = &
\frac{q^{5/2}}{(1-q)^2 (1-q^2)  (1-q^4)} 
\Bigl( (2y +2 y^{-1})  \nonumber \\
& & + (4 y^2+9 +4 y^{-2}) q^{1/2} 
+ (2 y^3+12 y^1+12 y^{-1}+2 y^{-3}) q \nonumber \\
& & +(6 y^2+16 +6 y^{-2}) q^{3/2}
+(2 y^3+14 y^1+14 y^{-1}+2 y^{-3}) q^2 \nonumber \\
& & +(y^4+8 y^2+20+8 y^{-2}+y^{-4}) q^{5/2}
+(2 y^3+14 y^1+14 y^{-1}+2 y^{-3}) q^3 \nonumber \\
& & +(6 y^2+16+6 y^{-2}) q^{7/2}
+(2 y^3+12 y^1+12 y^{-1}+2 y^{-3}) q^4 \nonumber \\
& & +(4 y^2+9 +4 y^{-2}) q^{9/2}
+(2 y^1+2 y^{-1}) q^{5} \Bigr) \ , %\\
\end{eqnarray}
\begin{eqnarray}
\chi^{({\rm wedge})}_{(0;[4,0,..0])}(q,y) & = &
\frac{q^{3}}{(1-q) (1-q^2) (1-q^3) (1-q^4)} 
\Bigl(3 +(6 y^1+6 y^{-1}) q^{1/2} \nonumber \\
& & +(3 y^2+13 +3 y^{-2}) q
+(10 y^1+10 y^{-1}) q^{3/2} \nonumber \\
& & +(5 y^2+15 +5 y^{-2}) q^2
+(2 y^3+14 y^1+14 y^{-1}+2 y^{-3}) q^{5/2} \nonumber \\
& & +(8 y^2 +18 +8 y^{-2}) q^3
+(2 y^3+14 y^1+14 y^{-1}+2 y^{-3}) q^{7/2} \nonumber \\
& & +(6 y^2 +13 +6 y^{-2}) q^4
+(2 y^3+8 y^1+8 y^{-1}+2 y^{-3}) q^{9/2} \nonumber \\
& & +(y^4+5 y^2+7 +5 y^{-2}+ y^{-4}) q^5
+(2 y^3+4 y^1+4 y^{-1}+2 y^{-3}) q^{11/2} \nonumber  \\
& & + (y^2+1+y^{-2}) q^6 \Bigr) \ ,  \\
\chi^{({\rm wedge})}_{(0;[1,2,0,..0])}(q,y) & = &
\frac{q^{3}}{(1-q) (1-q^2) (1-q^3) (1-q^4) (1-q^5)} 
\Bigl(2  +(5 y^1+5 y^{-1}) q^{1/2} \nonumber \\
& & +(6 y^2+16 +6 y^{-2}) q
+(5 y^3 + 26 y^1+26 y^{-1} + 5 y^{-3}) q^{3/2} \nonumber \\
& & +(2 y^4 + 26 y^2+52 +26 y^{-2} + 2 y^{-4}) q^2 \nonumber \\
& & +(14 y^3+64 y^1+64 y^{-1}+14 y^{-3}) q^{5/2}  + \cdots  \Bigr) \ ,  \\
%\nonumber \\
%& & +(4 y^4 + 52 y^2 +106 +52 y^{-2} + 4 y^{-4}) q^3 \nonumber \\
%& & + (y^5 + 27 y^3+119 y^1+119 y^{-1}+27 y^{-3} + y^{-5}) q^{7/2} \nonumber \\
%& & +(8 y^4 + 84 y^2 +172 +84 y^{-2} + 8y^{-4}) q^4 \nonumber \\
%& & + (y^5 + 37 y^3+164 y^1+164 y^{-1}+37 y^{-3} + y^{-5}) q^{9/2} \nonumber \\
%& & +(10 y^4+106 y^2+216 +106 y^{-2}+10 y^{-4}) q^5 \nonumber \\
%&& +(y^5 + 44 y^3+192 y^1+192 y^{-1}+44 y^{-3} + y^{-5})  q^{11/2} \nonumber \\
%& & + (10 y^4+112 y^2+230 +112 y^{-2}+10 y^{-4})  q^6 \nonumber \\
%& & + (y^5 + 40 y^3+183 y^1+183 y^{-1}+40 y^{-3} + y^{-5}) q^{13/2} \nonumber \\
%& & +  (8 y^4+94 y^2+200 +94 y^{-2}+8 y^{-4})  q^7 \nonumber \\
%& & + (y^5 + 31 y^3+146 y^1+146 y^{-1}+31 y^{-3} + y^{-5}) q^{15/2} \nonumber \\
%& & +  (6 y^4+68 y^2+146 +68 y^{-2}+6 y^{-4})  q^8 \nonumber \\
%& & + (18 y^3+ 91 y^1+ 91 y^{-1}+ 18 y^{-3} ) q^{17/2} \nonumber \\
%& & +  (2 y^4 + 36 y^2+80 +36 y^{-2} + 2 y^{-4})  q^9 \nonumber \\
%& & + (8 y^3+ 46 y^1+ 46 y^{-1}+ 8 y^{-3} ) q^{19/2} 
%+  ( 14 y^2+34 +14 y^{-2} )  q^{10} \nonumber \\
%& & + ( y^3+ 13 y^1+ 13 y^{-1}+  y^{-3} ) q^{21/2} 
%+  ( 2 y^2+ 6+2 y^{-2} )  q^{11} \nonumber \\
%&& + (y + y^{-1}) q^{23/2}  \Bigr) \ .
\chi^{({\rm wedge})}_{(0;[0,1,1,0,..0])}(q,y) & = &
\frac{q^{{5/2}}}{(1-q) (1-q^2) (1-q^3) (1-q^4) (1-q^5)} 
\Bigl( (y+y^{-1}) \nonumber \\
& & + q^{1/2} (2y^2 + 4 + 2y^{-2}) + q^1 (2 y^3 + 7 y + 7 y^{-1} + 2y^{-3}) \nonumber \\
& & + q^{3/2} ( 2y^4 + 10 y^2 + 16 + 10 y^{-2} + 2y^{-4}) + \cdots \Bigr)
\end{eqnarray}
\begin{eqnarray}
\chi^{({\rm wedge})}_{(0;[0,0,2,0,..0])}(q,y) & = &
\frac{q^{3}}{(1-q) (1-q^2) (1-q^3) (1-q^4) (1-q^5) (1-q^6)} \times
 \nonumber \\[2pt]
& & \Bigl(1 +(2 y^1+2 y^{-1}) q^{1/2} +(2 y^2+5 +2 y^{-2}) q \nonumber \\ 
& & \ \ +(2 y^3 + 8 y^1+8 y^{-1} + 2 y^{-3}) q^{3/2} \\
& & \ \ +(2 y^4 + 11 y^2+18 +11 y^{-2} + 2 y^{-4}) q^2 \nonumber   \\
& & \ \ +(2 y^5+ 12 y^3+30 y^1+30 y^{-1}+12 y^{-3} +2y^{-5}) q^{5/2} + \cdots \Bigr) \ . \nonumber
%\nonumber \\
\end{eqnarray}



Actually, we also need the wedge character of the representations that involve boxes as well as anti-boxes,
e.g., 
\be
\chi^{({\rm wedge})}_{(0;[2,0,..1])}(q,y)  = \chi^{({\rm wedge})}_{(0;[2,0,..0])}(q,y)  \cdot 
\chi^{({\rm wedge})}_{(0;[0,0,..0,1])}(q,y)  \ , 
\ee
as well as its complex conjugate. Note that the wedge characters are charge-conjugation invariant, i.e., 
\be
\chi^{({\rm wedge})}_{(0;[0,0,..0,1])}(q,y) = \chi^{({\rm wedge})}_{(0;[1,0,..0,0])}(q,y) \ . 
\ee


\subsection{The Wedge Characters of the 2-Cycle Twist}

The wedge characters that play a role for the analysis of the 2-cycle twisted sector are 
\begin{eqnarray}
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,0,0,\ldots, 0] }(q) & = & 
q^{1/2} \Bigl( 1 + 4 (y+ y^{-1}) q^{1/2} + (7y^2 + 27 + 7y^{-2}) q + 
\cdots \Bigr) \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+2,0,0,\ldots, 0] }(q) & = & 
q^{1/2} \Bigl( 1 + 4 (y+ y^{-1}) q^{1/2} + (7y^2 + 27 + 7y^{-2}) q + \cdots \Bigr) \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,0,0,\ldots, 0] }(q) & = & 
q^{1/2} \Bigl( (y+ y^{-1}) + (2 y^2 + 8 + 2 y^{-2}) q^{1/2} \nonumber \\
& & \qquad \ \  + (2y^3+26 y+26 y^{-1}+2 y^{-3}) q^1 + \cdots \Bigr) \nonumber % \\[2pt]
\end{eqnarray}
\begin{eqnarray}
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-1,0,0,\ldots, 0] }(q) & = &  2 q^1 + 8 (y + y^{-1}) q^{3/2} + 
\cdots \nonumber  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+3,0,0,\ldots, 0] }(q) & = &  2 q^1 + 8 (y + y^{-1}) q^{3/2} +  \cdots \nonumber\\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,1,0,\ldots, 0] }(q) & = &  (y^2+2+y^{-2}) q^1 
+ (2y^3 + 12 y+ 12 y^{-1} + 2 y^{-3}) q^{3/2} + 
\cdots \nonumber\\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,0,\ldots, 0,1] }(q) & = &  (y^2+2+y^{-2}) q^1 
+ (2y^3 + 12 y+ 12 y^{-1} + 2 y^{-3}) q^{3/2} +  \cdots \nonumber\\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,0,\ldots, 0,1] }(q) & = &  (y+y^{-1}) q^1 + 
(4 y^2 + 10 + 4 y^{-2}) q^{3/2} + \cdots \nonumber\\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,1,0,\ldots, 0] }(q) & = &  (y+y^{-1}) q^1 +
(4 y^2 + 10 + 4 y^{-2}) q^{3/2} + \cdots \nonumber\\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-1,1,\ldots, 0] }(q) & = &  (y+y^{-1}) q^1 + (4 y^2 + 10 + 4 y^{-2}) q^{3/2} + \cdots \nonumber\\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+2,0,\ldots, 1] }(q) & = &  (y+y^{-1}) q^1 + (4 y^2 + 10 + 4 y^{-2}) q^{3/2} +
\cdots \ , \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,1,0,\ldots, 0,1] }(q) & = &  (y^3 + 3y + 3y^{-1} + y^{-3})  q^{3/2}  \\
& & \  
+ (2 y^4+ 16 y^2 + 28 + 16 y^{-2} + 2 y^{-4} ) q^2 + \cdots  \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,0,\ldots, 0,1,0] }(q) & = &  (y^3 + 2y + 2y^{-1} + y^{-3})  q^{3/2}  \\
& & \  
+ (2 y^4+ 12 y^2 + 16 + 12 y^{-2} + 2 y^{-4} ) q^2 + \cdots  \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,0,1,0,\ldots, 0] }(q) & = &  (y^3 + 2y + 2y^{-1} + y^{-3})  q^{3/2}  \\
& & \  
+ (2 y^4+ 12 y^2 + 16 + 12 y^{-2} + 2 y^{-4} ) q^2 + \cdots  \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-2,1,0,\ldots, 0,0] }(q) & = &
(2 y + 2y^{-1}) q^{3/2} + (8y^2 + 20 + 8 y^{-2}) q^2 + \cdots \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+3,0,\ldots, 0,1] }(q) & = &
(2 y + 2y^{-1}) q^{3/2} + (8y^2 + 20 + 8 y^{-2}) q^2 + \cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-1,0,\ldots, 0,1] }(q) & = &
(2 y + 2y^{-1}) q^{3/2} + (8y^2 + 20 + 8 y^{-2}) q^2 + \cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+2,1,\ldots, 0,0] }(q) & = &
(2 y + 2y^{-1}) q^{3/2} + (8y^2 + 20 + 8 y^{-2}) q^2 + \cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-1,2,\ldots, 0,0] }(q) & = & ( y + y^{-1}) q^{3/2} + (4y^2 + 12 + 4 y^{-2}) q^2 +\cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,0,\ldots, 0,2] }(q) & = &( y + y^{-1}) q^{3/2} + (4y^2 + 12 + 4 y^{-2}) q^2 + \cdots  
\end{eqnarray}
\begin{eqnarray}
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-1,1,\ldots, 0,1] }(q) & = & (y^2 + 2 + y^{-2}) q^{3/2} + 
(4 y^3 + 16 y + 16 y^{-1} + 4 y^{-3}) q^2 + \cdots \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,1,\ldots, 0,1] }(q) & = & (y^2 + 2 + y^{-2}) q^{3/2} + 
(4 y^3 + 16 y + 16 y^{-1} + 4 y^{-3}) q^2 + \cdots \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,0,\ldots, 0,1,0] }(q) & = & (y^2 + 1 + y^{-2}) q^{3/2} + 
(4 y^3 + 10 y + 10 y^{-1} + 4 y^{-3}) q^2 + \cdots \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+1,0,1,0,\ldots, 0] }(q) & = & (y^2 + 1 + y^{-2}) q^{3/2} + 
(4 y^3 + 10 y + 10 y^{-1} + 4 y^{-3}) q^2 + \cdots \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+2,0,\ldots,0,1, 0] }(q) & = & (y^2 + 1 + y^{-2}) q^{3/2} + 
(4 y^3 + 10 y + 10 y^{-1} + 4 y^{-3}) q^2 + \cdots \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-1,0,1,0,\ldots, 0] }(q) & = & (y^2 + 1 + y^{-2}) q^{3/2} + 
(4 y^3 + 10 y + 10 y^{-1} + 4 y^{-3}) q^2 + \cdots \nonumber \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-2,0,0,\ldots, 0] }(q) & = & 3 q^{3/2} + 
(12 y + 12 y^{-1} ) q^2 + \cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+4,0,0,\ldots, 0] }(q) & = & 3 q^{3/2} + 
(12 y + 12 y^{-1} ) q^2 + \cdots \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,0,0,\ldots, 2] }(q) & = &  q^{3/2} + 
(6 y + 6 y^{-1} ) q^2 + \cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2,2,0,0,\ldots, 0] }(q) & = & q^{3/2} + 
(6 y + 6 y^{-1} ) q^2 + \cdots \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2+2,0,0,\ldots, 2] }(q) & = &  q^{3/2} + 
(6 y + 6 y^{-1} ) q^2 + \cdots  \\[2pt]
\chi_{ [k/2,0,0,\ldots,0] ; [k/2-2,2,0,0,\ldots, 0] }(q) & = & q^{3/2} + 
(6 y + 6 y^{-1} ) q^2 + \cdots \ .
\end{eqnarray}



\end{document}




